Pulse Jitter and Single-pulse Variability in Millisecond Pulsars

Understanding the jitter noise resulting from single-pulse phase and shape variations is important for the detection of gravitational waves using pulsar timing array. We presented measurements of jitter noise and single-pulse variability of 12 millisecond pulsars that are part of the International Pulsar Timing Array sample using the Five-hundred-meter Aperture Spherical radio Telescope (FAST). We found that the levels of jitter noise can vary dramatically among pulsars. A moderate correlation with a correlation coefficient of 0.57 between jitter noise and pulse width is detected. To mitigate jitter noise, we performed matrix template matching using all four Stokes parameters. Our results revealed a reduction in jitter noise ranging from 6.7\% to 39.6\%. By performing longitude-resolved fluctuation spectrum analysis, we identified periodic intensity modulations in 10 pulsars. In PSR J0030+0451, we detected single-pulses with energies more than 10 times the average pulse energy, suggesting the presence of giant pulses. We also observed a periodic mode-changing phenomenon in PSR J0030+0451. We examined the achievable timing precision by selecting a sub-set of pulses with a specific range of peak intensity, but no significant improvement in timing precision is achievable.

==> 1.sh <==
xelatex sample63.tex 
bibtex sample63.aux
xelatex sample63.tex
xelatex sample63.tex
open -a preview sample63.pdf

